New dates for the eras of the universe from the Planck data

Data from the Planck satellite imply new dates for the major eras of the universe. The era of radiation ended 50,150 years after inflation and the era of matter 10.31 billion years after inflation or 3.51 billion years ago.

==> eras.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     16996,        572]
NotebookOptionsPosition[     14040,        463]
NotebookOutlinePosition[     14450,        481]
CellTagsIndexPosition[     14407,        478]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"0.036", "/", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"13.82", "*", 
     RowBox[{"10", "^", "9"}], "*", "3.15569", "*", 
     RowBox[{"10", "^", "7"}]}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"2", "/", "3"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5857742504862556`*^9, 3.58577427792949*^9}, {
  3.5857743129952087`*^9, 3.585774355270853*^9}}],

Cell[BoxData["6.259902702062367`*^-14"], "Output",
 CellChangeTimes->{{3.5857743407088537`*^9, 3.585774360016765*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{".315", "/", ".685"}], ")"}], "^", 
  RowBox[{"(", 
   RowBox[{"1", "/", "3"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.5858409373309107`*^9, 3.5858409714987803`*^9}}],

Cell[BoxData["0.7718625929966068`"], "Output",
 CellChangeTimes->{{3.585840954119267*^9, 3.585840976017736*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "/", "%"}]], "Input",
 CellChangeTimes->{{3.5858411339504232`*^9, 3.585841135291254*^9}}],

Cell[BoxData["1.2955673834609527`"], "Output",
 CellChangeTimes->{3.585841137191559*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L", "=", ".685"}]], "Input",
 CellChangeTimes->{{3.585841637080724*^9, 3.585841642758512*^9}}],

Cell[BoxData["0.685`"], "Output",
 CellChangeTimes->{3.5858416554156303`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M", "=", "0.315"}]], "Input",
 CellChangeTimes->{{3.58584175776689*^9, 3.5858417632266493`*^9}}],

Cell[BoxData["0.315`"], "Output",
 CellChangeTimes->{3.585841764996687*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"L", "+", "M"}]], "Input",
 CellChangeTimes->{{3.5858417669764433`*^9, 3.585841768552394*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"1.", "\[IndentingNewLine]", 
 RowBox[{"R", " ", "=", " ", 
  RowBox[{"4.15", "*", 
   RowBox[{
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "5"}], ")"}]}], "/", 
    RowBox[{
     RowBox[{"(", "0.673", ")"}], "^", "2"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.585843960645947*^9, 3.585843994913248*^9}}],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{3.585849516984498*^9}],

Cell[BoxData["0.0000916258398115378`"], "Output",
 CellChangeTimes->{3.585849516985427*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.585849504805913*^9, 3.585849508094089*^9}}],

Cell[BoxData["0.0000916258398115378`"], "Output",
 CellChangeTimes->{3.585843998823904*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"t1", "=", 
  RowBox[{"9.778", "*", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"x", "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"L", " ", "+", " ", 
           RowBox[{"M", "/", 
            RowBox[{"x", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"R", "/", 
            RowBox[{"x", "^", "4"}]}]}], "]"}]}], ")"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "0.771863"}], "}"}]}], "]"}], "/", 
    ".673"}]}]}]], "Input",
 CellChangeTimes->{{3.58584178002022*^9, 3.585841814346387*^9}, {
  3.585841891502674*^9, 3.585841940454571*^9}, {3.585842943024832*^9, 
  3.5858429538322277`*^9}, {3.58584403120934*^9, 3.5858440371587477`*^9}, {
  3.585844763804967*^9, 3.585844774994969*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"10.30918191443542`", "\[IndentingNewLine]", 
 RowBox[{"t2", " ", "=", " ", 
  RowBox[{"9.778", "*", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"x", "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"L", " ", "+", " ", 
           RowBox[{"M", "/", 
            RowBox[{"x", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"R", "/", 
            RowBox[{"x", "^", "4"}]}]}], "]"}]}], ")"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", " ", 
        RowBox[{"R", "/", "M"}]}], "}"}]}], "]"}], "/", 
    ".673"}]}]}]}], "Input",
 CellChangeTimes->{{3.585845017098771*^9, 3.585845035411964*^9}, {
  3.5858450691387568`*^9, 3.585845075210578*^9}}],

Cell[BoxData["10.30918191443542`"], "Output",
 CellChangeTimes->{3.585845079948105*^9}],

Cell[BoxData["0.00005015207045698862`"], "Output",
 CellChangeTimes->{3.585845079949978*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"R", "/", "M"}]], "Input",
 CellChangeTimes->{{3.585845155976603*^9, 3.585845157958015*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"0.0002908756819413898`", "\[IndentingNewLine]", 
 RowBox[{"M", "/", "R"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.585849453421114*^9, 3.585849459039357*^9}}],

Cell[BoxData["0.0002908756819413898`"], "Output",
 CellChangeTimes->{3.585849463614243*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", "%"}], " ", "-", "1"}]], "Input",
 CellChangeTimes->{{3.585849588312009*^9, 3.585849598475217*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "951807228916`"}]], "Input",
 CellChangeTimes->{{3.585849631282284*^9, 3.5858496340075274`*^9}, {
  3.5858496643469353`*^9, 3.585849706377142*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t2", " ", "=", 
  RowBox[{"9.778", "*", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"x", "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"L", " ", "+", " ", 
           RowBox[{"M", "/", 
            RowBox[{"x", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"R", "/", 
            RowBox[{"x", "^", "4"}]}]}], "]"}]}], ")"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "0.0002908756819413898`"}], " ", "}"}]}], 
     "]"}], "/", ".673"}]}]}]], "Input",
 CellChangeTimes->{{3.585843153878964*^9, 3.5858431715854597`*^9}, {
  3.5858449988514643`*^9, 3.585845000643305*^9}, {3.585845174650765*^9, 
  3.585845221517498*^9}}],

Cell[BoxData["0.00005015207045698862`"], "Output",
 CellChangeTimes->{3.5858452296602182`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.585844992882313*^9, 3.585845006603114*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "/", "R"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.585849371667136*^9, 3.585849374720632*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  FractionBox["M", "R"]}]], "Output",
 CellChangeTimes->{3.5858493763821087`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["M"], "Input",
 CellChangeTimes->{{3.585849406096463*^9, 3.585849430043337*^9}}],

Cell[BoxData["M"], "Output",
 CellChangeTimes->{3.585849431788645*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.315", "/", "0.685"}], ")"}], "^", 
  RowBox[{"(", 
   RowBox[{"1", "/", "3"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.586289560064475*^9, 3.5862895819644833`*^9}}],

Cell[BoxData["0.7718625929966068`"], "Output",
 CellChangeTimes->{3.586289584775229*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"1", "/", "0.7718625929966068`"}], " ", "-", "1"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.586289598764583*^9, 3.586289609422076*^9}}],

Cell[BoxData["0.2955673834609527`"], "Output",
 CellChangeTimes->{3.5862896140626507`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"9.778", "*", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"0.685", "*", 
         RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"0.315", "/", "x"}], " ", "+", " ", 
        RowBox[{"9.16258", "*", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"{", 
            RowBox[{"-", "5"}], "}"}]}], "/", 
          RowBox[{"x", "^", "2"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "0.7718626"}], "}"}]}], "]"}], "/", 
   "0.673"}]}]], "Input",
 CellChangeTimes->{{3.5862896869081984`*^9, 3.586289705425866*^9}, {
  3.586289740603689*^9, 3.5862897997854357`*^9}, {3.586290086049219*^9, 
  3.5862901487242813`*^9}, {3.586290199285522*^9, 3.586290207486103*^9}, {
  3.586290465248571*^9, 3.586290519524396*^9}, {3.586290630707806*^9, 
  3.5862906542490377`*^9}, {3.5862908317375927`*^9, 3.5862908848663177`*^9}}],

Cell[BoxData[
 RowBox[{"{", "10.30917548470475`", "}"}]], "Output",
 CellChangeTimes->{3.586290151803907*^9, 3.586290212678761*^9, 
  3.586290530685544*^9, 3.586290665999836*^9, 3.586290890306422*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ArrayRules", "[", 
  RowBox[{"{", 
   RowBox[{"14.528974739970282`", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"Sqrt", " ", 
        RowBox[{"(", 
         RowBox[{"0.685`", "\[VeryThinSpace]", "+", 
          FractionBox["0.000091626`", 
           SuperscriptBox["x", "4"]], "+", 
          FractionBox["0.315`", 
           SuperscriptBox["x", "3"]]}], ")"}], " ", "x"}]], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "0.77186`"}], "}"}]}], "]"}]}], "}"}], 
  "]"}]], "Input",
 NumberMarks->False],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "inumr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The integrand \[NoBreak]\\!\\(1\\/\\(Sqrt\\\\ \
\\(\\((\\(\\(0.685` \[VeryThinSpace]\\)\\) + 0.000091626`\\/x\\^4 + \
0.315`\\/x\\^3)\\)\\)\\\\ x\\)\\)\[NoBreak] has evaluated to non-numerical \
values for all sampling points in the region with boundaries \
\[NoBreak]\\!\\({\\({0, 0.77186`}\\)}\\)\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5862905613568697`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "inumr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The integrand \[NoBreak]\\!\\(1\\/\\(Sqrt\\\\ \
\\(\\((\\(\\(0.685` \[VeryThinSpace]\\)\\) + 0.000091626`\\/x\\^4 + \
0.315`\\/x\\^3)\\)\\)\\\\ x\\)\\)\[NoBreak] has evaluated to non-numerical \
values for all sampling points in the region with boundaries \
\[NoBreak]\\!\\({\\({0, 0.77186`}\\)}\\)\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/inumr\\\", ButtonNote -> \
\\\"NIntegrate::inumr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.586290561393134*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"{", "1", "}"}], "\[Rule]", 
    RowBox[{"14.528974739970282`", " ", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Sqrt", " ", 
         RowBox[{"(", 
          RowBox[{"0.685`", "\[VeryThinSpace]", "+", 
           FractionBox["0.000091626`", 
            SuperscriptBox["x", "4"]], "+", 
           FractionBox["0.315`", 
            SuperscriptBox["x", "3"]]}], ")"}], " ", "x"}]], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "0.77186`"}], "}"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"{", "_", "}"}], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5862905613941317`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"4.15", "*", 
  RowBox[{
   RowBox[{"10", "^", 
    RowBox[{"{", 
     RowBox[{"-", "5"}], "}"}]}], "/", 
   RowBox[{
    RowBox[{"(", "0.673", ")"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.586290366139964*^9, 3.586290386519528*^9}}],

Cell[BoxData[
 RowBox[{"{", "0.0000916258398115378`", "}"}]], "Output",
 CellChangeTimes->{3.5862903910293016`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "/", "0.315"}]], "Input",
 CellChangeTimes->{{3.586291143602272*^9, 3.5862911485930233`*^9}}],

Cell[BoxData[
 RowBox[{"{", "32.72754122128492`", "}"}]], "Output",
 CellChangeTimes->{3.586291150961488*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0.0000916258398115378`", "/", "0.315"}]], "Input",
 CellChangeTimes->{{3.586291174170397*^9, 3.586291177261986*^9}}],

Cell[BoxData["0.0002908756819413898`"], "Output",
 CellChangeTimes->{3.586291178621047*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", "0.0002908756819413898`"}], " ", "-", "1"}]], "Input",
 CellChangeTimes->{{3.586291212679368*^9, 3.5862912300070467`*^9}}],

Cell[BoxData["3436.8948192771086`"], "Output",
 CellChangeTimes->{3.586291233050905*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"9.778", "*", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"0.685", "*", 
         RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"0.315", "/", "x"}], " ", "+", " ", 
        RowBox[{"9.16258", "*", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"{", 
            RowBox[{"-", "5"}], "}"}]}], "/", 
          RowBox[{"x", "^", "2"}]}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "0.0002908756819413898`"}], "}"}]}], "]"}], 
   "/", "0.673"}]}]], "Input",
 CellChangeTimes->{{3.5862913717575417`*^9, 3.5862913923365307`*^9}}],

Cell[BoxData[
 RowBox[{"{", "0.000050152077226627786`", "}"}]], "Output",
 CellChangeTimes->{3.58629139632224*^9}]
}, Open  ]]
},
WindowSize->{740, 867},
WindowMargins->{{Automatic, 525}, {Automatic, 3}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 376, 10, 28, "Input"],
Cell[958, 34, 118, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1113, 40, 219, 6, 28, "Input"],
Cell[1335, 48, 112, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1484, 54, 117, 2, 28, "Input"],
Cell[1604, 58, 88, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1729, 64, 118, 2, 28, "Input"],
Cell[1850, 68, 77, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1964, 74, 120, 2, 28, "Input"],
Cell[2087, 78, 75, 1, 28, "Output"]
}, Open  ]],
Cell[2177, 82, 117, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[2319, 88, 335, 9, 46, "Input"],
Cell[2657, 99, 72, 1, 28, "Output"],
Cell[2732, 102, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2860, 108, 92, 1, 28, "Input"],
Cell[2955, 111, 91, 1, 28, "Output"]
}, Open  ]],
Cell[3061, 115, 825, 21, 28, "Input"],
Cell[CellGroupData[{
Cell[3911, 140, 765, 20, 46, "Input"],
Cell[4679, 162, 87, 1, 28, "Output"],
Cell[4769, 165, 92, 1, 28, "Output"]
}, Open  ]],
Cell[4876, 169, 115, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[5016, 175, 189, 2, 63, "Input"],
Cell[5208, 179, 91, 1, 28, "Output"]
}, Open  ]],
Cell[5314, 183, 143, 3, 28, "Input"],
Cell[5460, 188, 242, 4, 80, "Input"],
Cell[CellGroupData[{
Cell[5727, 196, 757, 20, 63, "Input"],
Cell[6487, 218, 94, 1, 28, "Output"]
}, Open  ]],
Cell[6596, 222, 92, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[6713, 227, 138, 3, 28, "Input"],
Cell[6854, 232, 133, 4, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7024, 241, 93, 1, 28, "Input"],
Cell[7120, 244, 70, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7227, 250, 219, 6, 28, "Input"],
Cell[7449, 258, 88, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7574, 264, 201, 5, 46, "Input"],
Cell[7778, 271, 90, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7905, 277, 1016, 25, 46, "Input"],
Cell[8924, 304, 200, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9161, 312, 589, 17, 61, "Input"],
Cell[9753, 331, 703, 13, 95, "Message"],
Cell[10459, 346, 701, 13, 95, "Message"],
Cell[11163, 361, 719, 20, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11919, 386, 265, 8, 28, "Input"],
Cell[12187, 396, 115, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12339, 403, 121, 2, 28, "Input"],
Cell[12463, 407, 109, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12609, 414, 140, 2, 28, "Input"],
Cell[12752, 418, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12880, 424, 166, 3, 28, "Input"],
Cell[13049, 429, 88, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13174, 435, 733, 21, 46, "Input"],
Cell[13910, 458, 114, 2, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

